Optical and ADM Tomography from Directed Causal Arrival Times

We formulate a local reconstruction of Lorentzian geometry from directed null arrival times and spacetime volume, assuming a supplied clock foliation and spatial coordinate gauge. Static arrival data recover the optical metric $\bar h=N^{-2}h$, while a normalized volume density fixes the remaining conformal scale up to a global constant. In the stationary case, the Randers arrival function separates optical geometry and shift. For time-dependent ADM metrics we derive the exact future null indicatrix, its algebraic inverse, and a minimal finite-direction sampling scheme: $d(d+3)/2$ one-way arrival measurements suffice in $d$ spatial dimensions, are necessary for stable local recovery within the specified scalar-measurement class, and admit an exact semialgebraic consistency test with certified robustness and rejection margins under bounded measurement error. A short-time freezing estimate and finite-resolution inverse give metric error $O(a/\epsilon+\epsilon+\zeta)$ for arrival error $a$, probe scale $\epsilon$, and volume error $\zeta$; optimizing yields $O(\sqrt a+\zeta)$. Algebraic and numerical checks reproduce the inversion and stability formulas. The result is an operational, gauge-conditional tomography theorem; it does not infer the clocks or arrival oracle from a background-free quantum theory.

==> anc/environment-lock.md <==
# Verification environment

- Python 3.13.5
- NumPy 2.3.5
- Matplotlib 3.10.8
- pdfTeX 3.141592653-2.6-1.40.26 (TeX Live 2025/dev/Debian)

The audit uses no network access or external data. The random generator is seeded with `20260801`.


==> anc/requirements.txt <==
numpy>=1.24
matplotlib>=3.7


==> anc/verification_summary.json <==
{
  "dimension": 3,
  "parameter_count": 9,
  "measurement_count": 9,
  "subcritical_ratio_hbeta2_over_N2": 0.35,
  "algebraic_residuals": {
    "a_max_abs": 1.0269562977782698e-15,
    "omega_max_abs": 0.0,
    "r_max_abs": 1.0390993621101074e-15,
    "beta_max_abs": 8.326672684688674e-17,
    "chi_abs": 0.0,
    "conformal_metric_max_abs": 1.0390993621101074e-15
  },
  "volume_determinant_residual": 5.329070518200751e-15,
  "identifiability_controls": {
    "constant_scale_density_residual": 1.0408340855860843e-17,
    "nonconstant_scale_density_gap": 0.005386335201457461
  },
  "global_distance_stability": {
    "relative_radius": 0.075,
    "directed_diameter": 1.2800000000000002,
    "maximum_distance_error": 0.016107424400321313,
    "theorem_uniform_bound": 0.09600000000000002,
    "maximum_ratio_violation": 0.0
  },
  "finite_profile_transfer_constant": 4.0,
  "short_time_loglog_slope": 1.998799347385011,
  "short_time_scaled_error_median": 0.3499921835607669,
  "expected_short_time_scaled_limit": 0.35,
  "noise_loglog_slope": 0.9994408105982461,
  "figures": [
    "figures/fig_arrival_tomography.pdf",
    "figures/fig_short_time_scaling.pdf",
    "figures/fig_error_balance.pdf",
    "figures/fig_noise_stability.pdf"
  ],
  "checks": {
    "minimal_count_matches_parameter_count": true,
    "algebraic_inverse_below_tolerance": true,
    "volume_identity_below_tolerance": true,
    "freezing_exponent_is_quadratic": true,
    "noise_exponent_is_linear": true,
    "constant_scale_is_invisible": true,
    "nonconstant_scale_is_detected": true,
    "global_distance_ratio_bound": true,
    "global_distance_uniform_bound": true,
    "finite_profile_constant_is_four": true
  },
  "all_checks_passed": true
}

==> anc/verify_arrival_feasibility_v4.py <==
#!/usr/bin/env python3
"""Independent random and adversarial checks for ADM arrival-data feasibility.
Verifies the finite-direction reconstruction and the Schur-complement
certificate.  Numerical tests do not replace the algebraic proof.
"""
import numpy as np
rng = np.random.default_rng(26061026)
passed = 0

def reconstruct(ys, d):
    yp, ym, pairs = ys
    u=(yp+ym)/2; b=(yp-ym)/2
    A=np.diag(u*u)
    for i in range(d):
        for j in range(i+1,d):
            v=pairs[i,j]-b[i]-b[j]
            A[i,j]=A[j,i]=(v*v-u[i]*u[i]-u[j]*u[j])/2
    v_pos=all(pairs[i,j]-b[i]-b[j] > 0 for i in range(d) for j in range(i+1,d))
    block=np.block([[np.ones((1,1)),b.reshape(1,d)],[b.reshape(d,1),A]])
    valid=np.all(u>0) and v_pos and np.linalg.eigvalsh(block).min()>1e-9
    return valid,A,b

for d in (2,3,4):
    for _ in range(200):
        B=rng.normal(size=(d,d));A=B@B.T + np.eye(d)
        b=rng.normal(size=d)
        b*=0.7 / max(1.0, float(np.sqrt(b@np.linalg.solve(A,b))))
        F=lambda v: np.sqrt(v@A@v)+b@v
        yp=np.array([F(np.eye(d)[i]) for i in range(d)])
        ym=np.array([F(-np.eye(d)[i]) for i in range(d)])
        pairs={(i,j):F(np.eye(d)[i]+np.eye(d)[j])
               for i in range(d) for j in range(i+1,d)}
        feasible,Ar,br=reconstruct((yp,ym,pairs),d)
        assert feasible
        assert np.linalg.norm(A-Ar) < 1e-10 and np.linalg.norm(b-br) < 1e-10
        r=A-np.outer(b,b)
        beta=np.linalg.solve(r,b)
        lapse_sq=1+b@beta
        for _ in range(2):
            v=rng.normal(size=d)
            tau=F(v)
            q_null=-tau*tau+2*tau*(b@v)+v@r@v
            assert abs(q_null) < 1e-8
            assert lapse_sq - beta@r@beta > 0.9999999
        passed+=1
# Manifestly invalid off-diagonal measurement makes the quadratic form indefinite.
yp=ym=np.ones(2)
valid,_,_=reconstruct((yp,ym,{(0,1):10.0}),2)
assert not valid
# Negative would-be square root cannot be generated by Randers data.
valid,_,_=reconstruct((yp,ym,{(0,1):-1.0}),2)
assert not valid
print('PASS:',passed,'random exact-model reconstructions and two falsifying data cases')


==> anc/verify_arrival_robustness_v4.py <==
#!/usr/bin/env python3
"""Independent numerical + exact-algebraic audit of Randers data error margins.

This verifies Lipschitz inequalities and certified reconstruction or rejection
for finite observation balls; it does not replace the manuscript proof.
"""
import math
import numpy as np

rng = np.random.default_rng(20261026)
checks=0

def recover(y_plus,y_minus,pair):
    d=len(y_plus)
    u=(y_plus+y_minus)/2
    b=(y_plus-y_minus)/2
    v=np.zeros((d,d))
    A=np.diag(u*u)
    for i in range(d):
        for j in range(i+1,d):
            v[i,j]=pair[i,j]-b[i]-b[j]
            A[i,j]=A[j,i]=0.5*(v[i,j]**2-u[i]**2-u[j]**2)
    H=np.block([[np.ones((1,1)),b[None,:]],[b[:,None],A]])
    return u,b,v,A,H

def envelope(y,delta):
    yp,ym,pair=y
    u,b,v,A,H=recover(*y)
    d=len(u)
    U=np.max(abs(u))
    V=max(abs(v[i,j]) for i in range(d) for j in range(i+1,d))
    val=(d+1)*max(delta,(2*U+delta)*delta,(3*V+2*U)*delta+5.5*delta**2)
    return val

def is_certified(y,delta):
    u,b,v,A,H=recover(*y)
    d=len(u)
    return (np.min(u)>delta and min(v[i,j] for i in range(d) for j in range(i+1,d))>3*delta and
            np.linalg.eigvalsh(H)[0]>envelope(y,delta))

def is_feasible(y):
    u,b,v,A,H=recover(*y)
    d=len(u)
    return (np.min(u)>0 and min(v[i,j] for i in range(d) for j in range(i+1,d))>0 and
            np.linalg.eigvalsh(H)[0]>0)

def sample_around(y,delta):
    yp,ym,pair=y
    n=len(yp)
    nyp=yp+rng.uniform(-delta,delta,size=n)
    nym=ym+rng.uniform(-delta,delta,size=n)
    npair={ij:vv+float(rng.uniform(-delta,delta)) for ij,vv in pair.items()}
    return nyp,nym,npair

# Exact rational spectral certificate in the d=2 diagonal case, verified with SymPy.
try:
    import sympy as s
    u=s.Matrix([2,3]);b=s.Matrix([s.Rational(1,2),s.Rational(-1,3)])
    A=s.diag(4,9)
    H=s.Matrix([[1,b[0],b[1]],[b[0],4,0],[b[1],0,9]])
    assert all(v>0 for v in [H[:k,:k].det() for k in range(1,4)])
    assert (A-b*b.T).det()>0
    checks+=1
except ImportError:
    pass

for d in (2,3,4,5):
    for _ in range(120):
        U=rng.normal(size=(d,d))
        A=U@U.T+np.eye(d)*(2+d)
        b=rng.normal(size=d)*0.1
        # Make sure even the Randers correction is well within the boundary.
        t=b@np.linalg.solve(A,b)
        assert t<1
        F=lambda v: float(np.sqrt(v@A@v)+b@v)
        yp=np.array([F(np.eye(d)[i]) for i in range(d)])
        ym=np.array([F(-np.eye(d)[i]) for i in range(d)])
        pair={(i,j):F(np.eye(d)[i]+np.eye(d)[j]) for i in range(d) for j in range(i+1,d)}
        y=(yp,ym,pair)
        u0,b0,v0,A0,H0=recover(*y)
        assert np.max(abs(A-A0))<1e-10
        assert is_feasible(y)
        delta=0.0002
        assert is_certified(y,delta), (d, np.linalg.eigvalsh(H0)[0], envelope(y,delta))
        for _ in range(12):
            y1=sample_around(y,delta)
            H1=recover(*y1)[-1]
            assert np.linalg.norm(H1-H0,ord=2)<=envelope(y,delta)+1e-10
            assert is_feasible(y1)
            checks+=1
        checks+=1

# Strong rejection: nonpositive recovered square root or a negative eigenvalue.
yp=np.array([1.,1.]); ym=np.array([1.,1.]); pair={(0,1):-2.}
y=(yp,ym,pair)
assert not is_feasible(y)
assert recover(*y)[2][0,1]<-0.01
for _ in range(100):
    assert not is_feasible(sample_around(y,0.01))
    checks+=1
print('PASS robust Randers arrival-data test, assertions:',checks)


==> anc/verify_optical_adm.py <==
#!/usr/bin/env python3
from __future__ import annotations
import json
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt

# Keep every submission figure free of Matplotlib's default Type 3 glyphs.
plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / 'figures'
FIG.mkdir(parents=True, exist_ok=True)
OUT = ROOT / 'anc' / 'verification_summary.json'
rng = np.random.default_rng(20260801)


def spd_matrix(d: int, cond_shift: float = 0.8) -> np.ndarray:
    A = rng.normal(size=(d, d))
    return A.T @ A + cond_shift * np.eye(d)


def adm_indicatrix(h: np.ndarray, beta: np.ndarray, N: float, v: np.ndarray) -> float:
    hb = float(beta @ h @ beta)
    Delta = N * N - hb
    b = float(beta @ h @ v)
    hv = float(v @ h @ v)
    return (b + np.sqrt(b * b + Delta * hv)) / Delta


def minimal_data(F, d: int):
    yp = np.array([F(np.eye(d)[i]) for i in range(d)])
    ym = np.array([F(-np.eye(d)[i]) for i in range(d)])
    yij = {}
    for i in range(d):
        for j in range(i + 1, d):
            yij[(i, j)] = F(np.eye(d)[i] + np.eye(d)[j])
    return yp, ym, yij


def reconstruct_from_minimal(yp, ym, yij):
    d = len(yp)
    omega = 0.5 * (yp - ym)
    a = np.zeros((d, d), dtype=float)
    alpha_basis = 0.5 * (yp + ym)
    for i in range(d):
        a[i, i] = alpha_basis[i] ** 2
    for i in range(d):
        for j in range(i + 1, d):
            alpha_ij = yij[(i, j)] - omega[i] - omega[j]
            aij = 0.5 * (alpha_ij ** 2 - a[i, i] - a[j, j])
            a[i, j] = a[j, i] = aij
    r = a - np.outer(omega, omega)
    B = np.linalg.solve(r, omega)
    chi = float(omega @ B)
    return a, omega, r, B, chi

# Exact algebraic audit in d=3.
d = 3
h = spd_matrix(d)
beta = rng.normal(size=d)
# Scale beta to a strictly subcritical value.
hb0 = float(beta @ h @ beta)
N = 1.7
beta *= np.sqrt(0.35 * N * N / hb0)
hb = float(beta @ h @ beta)
Delta = N * N - hb
F = lambda v: adm_indicatrix(h, beta, N, np.asarray(v, dtype=float))
yp, ym, yij = minimal_data(F, d)
a_rec, omega_rec, r_rec, B_rec, chi_rec = reconstruct_from_minimal(yp, ym, yij)

beta_flat = h @ beta
omega_true = beta_flat / Delta
a_true = h / Delta + np.outer(beta_flat, beta_flat) / Delta ** 2
r_true = h / Delta
chi_true = hb / Delta
qF_true = np.block([
    [np.array([[-1.0]]), omega_true[None, :]],
    [omega_true[:, None], r_true],
])
g = np.block([
    [np.array([[-Delta]]), beta_flat[None, :]],
    [beta_flat[:, None], h],
])
qF_rec = np.block([
    [np.array([[-1.0]]), omega_rec[None, :]],
    [omega_rec[:, None], r_rec],
])

alg_residuals = {
    'a_max_abs': float(np.max(np.abs(a_rec - a_true))),
    'omega_max_abs': float(np.max(np.abs(omega_rec - omega_true))),
    'r_max_abs': float(np.max(np.abs(r_rec - r_true))),
    'beta_max_abs': float(np.max(np.abs(B_rec - beta))),
    'chi_abs': float(abs(chi_rec - chi_true)),
    'conformal_metric_max_abs': float(np.max(np.abs(qF_rec - g / Delta))),
}

det_qF_direct = float(np.linalg.det(qF_rec))
det_qF_formula = float(-(1.0 + chi_rec) * np.linalg.det(r_rec))
volume_residual = abs(det_qF_direct - det_qF_formula)

# Identifiability negative control.  Constant conformal rescaling cancels in
# normalized volume, whereas a nonconstant rescaling is detected once the
# conformal representative (hence r and chi) is fixed by arrivals.
profile_x = np.linspace(0.0, 1.0, 81)
Delta_profile = 0.9 + 0.25 * profile_x + 0.08 * np.cos(2.0 * np.pi * profile_x)
chi_profile = 0.15 + 0.04 * np.sin(2.0 * np.pi * profile_x)
volume_profile = Delta_profile ** ((d + 1) / 2) * np.sqrt(1.0 + chi_profile)
rho_profile = volume_profile / np.sum(volume_profile)
constant_scale = 3.7
constant_volume = (constant_scale * Delta_profile) ** ((d + 1) / 2) * np.sqrt(1.0 + chi_profile)
rho_constant = constant_volume / np.sum(constant_volume)
nonconstant_scale = 1.0 + 0.22 * np.sin(2.0 * np.pi * profile_x + 0.31)
nonconstant_volume = (nonconstant_scale * Delta_profile) ** ((d + 1) / 2) * np.sqrt(1.0 + chi_profile)
rho_nonconstant = nonconstant_volume / np.sum(nonconstant_volume)
constant_scale_density_residual = float(np.max(np.abs(rho_constant - rho_profile)))
nonconstant_scale_density_gap = float(np.max(np.abs(rho_nonconstant - rho_profile)))

# Global directed-distance stability on a nonreversible one-dimensional
# Finsler metric.  Distances are integrated independently in the two
# orientations, and the perturbation is nonconstant but multiplicative.
distance_x = np.linspace(0.0, 1.0, 401)
distance_dx = float(distance_x[1] - distance_x[0])
forward_cost = 1.15 + 0.18 * np.sin(2.0 * np.pi * distance_x)
backward_cost = 1.28 + 0.11 * np.cos(2.0 * np.pi * distance_x + 0.2)
relative_radius = 0.075
relative_profile = relative_radius * np.sin(4.0 * np.pi * distance_x + 0.37)
forward_hat = forward_cost * (1.0 + relative_profile)
backward_hat = backward_cost * (1.0 - relative_profile)

def cumulative_trapezoid(values: np.ndarray) -> np.ndarray:
    result = np.zeros_like(values)
    result[1:] = np.cumsum(0.5 * (values[:-1] + values[1:]) * distance_dx)
    return result

forward_cumulative = cumulative_trapezoid(forward_cost)
backward_cumulative = cumulative_trapezoid(backward_cost)
forward_hat_cumulative = cumulative_trapezoid(forward_hat)
backward_hat_cumulative = cumulative_trapezoid(backward_hat)
maximum_distance_ratio_violation = 0.0
maximum_distance_error = 0.0
directed_diameter = max(float(forward_cumulative[-1]), float(backward_cumulative[-1]))
for left in range(0, len(distance_x), 8):
    for right in range(0, len(distance_x), 8):
        if right >= left:
            exact_distance = float(forward_cumulative[right] - forward_cumulative[left])
            estimated_distance = float(forward_hat_cumulative[right] - forward_hat_cumulative[left])
        else:
            exact_distance = float(backward_cumulative[left] - backward_cumulative[right])
            estimated_distance = float(backward_hat_cumulative[left] - backward_hat_cumulative[right])
        maximum_distance_error = max(
            maximum_distance_error, abs(estimated_distance - exact_distance)
        )
        if exact_distance > 0.0:
            ratio = estimated_distance / exact_distance
            maximum_distance_ratio_violation = max(
                maximum_distance_ratio_violation,
                (1.0 - relative_radius) - ratio,
                ratio - (1.0 + relative_radius),
            )

# Exact constant appearing when pairwise chronology errors are lifted to the
# weighted full finite-poset profile.
profile_weight_constant = float(
    sum((2.0 ** -order) * order * (order - 1) for order in range(2, 80))
)

# Minimal-measurement count.
parameter_count = d * (d + 3) // 2
measurement_count = 2 * d + d * (d - 1) // 2

# Short-time freezing audit: g=-N(t)^2 dt^2+dx^2, N(t)=1+kappa t.
kappa = 0.7
eps = np.geomspace(2e-5, 8e-2, 80)
tau = (np.sqrt(1.0 + 2.0 * kappa * eps) - 1.0) / kappa
freeze_err = np.abs(tau - eps)
mask = eps < 2e-2
slope_freeze = float(np.polyfit(np.log(eps[mask]), np.log(freeze_err[mask]), 1)[0])
scaled_limit = float(np.median(freeze_err[:10] / eps[:10] ** 2))

# Noise stability audit for the finite-direction algebraic inverse.
noise_levels = np.geomspace(1e-9, 3e-3, 18)
mean_errors = []
for sigma in noise_levels:
    errs = []
    for _ in range(200):
        yp_n = yp + rng.uniform(-sigma, sigma, size=yp.shape)
        ym_n = ym + rng.uniform(-sigma, sigma, size=ym.shape)
        yij_n = {k: val + rng.uniform(-sigma, sigma) for k, val in yij.items()}
        try:
            _, om_n, r_n, B_n, chi_n = reconstruct_from_minimal(yp_n, ym_n, yij_n)
            q_n = np.block([[np.array([[-1.0]]), om_n[None, :]], [om_n[:, None], r_n]])
            errs.append(np.linalg.norm(q_n - qF_true, ord=2))
        except np.linalg.LinAlgError:
            errs.append(np.nan)
    mean_errors.append(float(np.nanmean(errs)))
mean_errors = np.array(mean_errors)
noise_mask = noise_levels < 2e-4
slope_noise = float(np.polyfit(np.log(noise_levels[noise_mask]), np.log(mean_errors[noise_mask]), 1)[0])

# Figure 1: directed indicatrix and data flow.
fig = plt.figure(figsize=(7.1, 3.15))
ax1 = fig.add_axes([0.06, 0.18, 0.38, 0.72], projection='polar')
phi = np.linspace(0, 2 * np.pi, 800)
a2 = np.array([[1.25, 0.22], [0.22, 0.82]])
omega2 = np.array([0.22, -0.08])
u = np.stack([np.cos(phi), np.sin(phi)], axis=1)
Fphi = np.sqrt(np.einsum('ni,ij,nj->n', u, a2, u)) + u @ omega2
radius = 1.0 / Fphi
ax1.plot(phi, radius, lw=1.8)
ax1.set_title('one-coordinate-time wavefront', fontsize=9, pad=10)
ax1.set_rticks([])
ax1.grid(alpha=0.35)

ax2 = fig.add_axes([0.50, 0.12, 0.47, 0.80])
ax2.axis('off')
box = dict(boxstyle='round,pad=0.35', fc='white', ec='0.25', lw=0.9)
ax2.text(0.5, 0.84, r'directed arrivals $F(v)$', ha='center', va='center', bbox=box, fontsize=10)
ax2.text(0.23, 0.54, r'even part'+'\n'+r'$\alpha(v)=\frac{F(v)+F(-v)}{2}$', ha='center', va='center', bbox=box, fontsize=9)
ax2.text(0.77, 0.54, r'odd part'+'\n'+r'$\omega(v)=\frac{F(v)-F(-v)}{2}$', ha='center', va='center', bbox=box, fontsize=9)
ax2.text(0.23, 0.22, r'quadratic cone shape'+'\n'+r'$a(v,v)=\alpha(v)^2$', ha='center', va='center', bbox=box, fontsize=9)
ax2.text(0.77, 0.22, r'shift one-form', ha='center', va='center', bbox=box, fontsize=9)
for x0, y0, x1, y1 in [(0.5,0.79,0.25,0.63),(0.5,0.79,0.75,0.63),(0.23,0.45,0.23,0.31),(0.77,0.45,0.77,0.31)]:
    ax2.annotate('', xy=(x1,y1), xytext=(x0,y0), arrowprops=dict(arrowstyle='->', lw=1.0))
fig.savefig(FIG / 'fig_arrival_tomography.pdf', bbox_inches='tight')
plt.close(fig)

# Figure 2: short-time O(epsilon^2) and optimal error balance.
fig, ax = plt.subplots(figsize=(5.7, 3.55))
ax.loglog(eps, freeze_err, lw=1.8, label=r'exact $|T(\epsilon)-\epsilon F_0|$')
ax.loglog(eps, 0.5 * kappa * eps ** 2, ls='--', lw=1.2, label=r'$(\kappa/2)\epsilon^2$')
ax.set_xlabel(r'probe scale $\epsilon$')
ax.set_ylabel('freezing error')
ax.grid(True, which='both', alpha=0.3)
ax.legend(frameon=False, fontsize=8)
fig.tight_layout()
fig.savefig(FIG / 'fig_short_time_scaling.pdf')
plt.close(fig)

fig, ax = plt.subplots(figsize=(5.7, 3.55))
a0 = 2e-5
probe = np.geomspace(2e-5, 0.2, 400)
err_model = a0 / probe + probe
opt = np.sqrt(a0)
ax.loglog(probe, err_model, lw=1.8)
ax.axvline(opt, ls='--', lw=1.0)
ax.scatter([opt], [2*np.sqrt(a0)], s=25, zorder=3)
ax.text(opt*1.15, 2*np.sqrt(a0)*1.2, r'$\epsilon_\star=\sqrt{a}$', fontsize=9)
ax.set_xlabel(r'probe scale $\epsilon$')
ax.set_ylabel(r'$a/\epsilon+\epsilon$')
ax.grid(True, which='both', alpha=0.3)
fig.tight_layout()
fig.savefig(FIG / 'fig_error_balance.pdf')
plt.close(fig)

fig, ax = plt.subplots(figsize=(5.7, 3.55))
ax.loglog(noise_levels, mean_errors, marker='o', ms=3.5, lw=1.4, label='mean reconstruction error')
ref = mean_errors[0] * noise_levels / noise_levels[0]
ax.loglog(noise_levels, ref, ls='--', lw=1.1, label='linear reference')
ax.set_xlabel('arrival-time data perturbation')
ax.set_ylabel(r'$\|\widehat q_F-q_F\|_2$')
ax.grid(True, which='both', alpha=0.3)
ax.legend(frameon=False, fontsize=8)
fig.tight_layout()
fig.savefig(FIG / 'fig_noise_stability.pdf')
plt.close(fig)

summary = {
    'dimension': d,
    'parameter_count': parameter_count,
    'measurement_count': measurement_count,
    'subcritical_ratio_hbeta2_over_N2': hb / (N * N),
    'algebraic_residuals': alg_residuals,
    'volume_determinant_residual': float(volume_residual),
    'identifiability_controls': {
        'constant_scale_density_residual': constant_scale_density_residual,
        'nonconstant_scale_density_gap': nonconstant_scale_density_gap,
    },
    'global_distance_stability': {
        'relative_radius': relative_radius,
        'directed_diameter': directed_diameter,
        'maximum_distance_error': maximum_distance_error,
        'theorem_uniform_bound': relative_radius * directed_diameter,
        'maximum_ratio_violation': maximum_distance_ratio_violation,
    },
    'finite_profile_transfer_constant': profile_weight_constant,
    'short_time_loglog_slope': slope_freeze,
    'short_time_scaled_error_median': scaled_limit,
    'expected_short_time_scaled_limit': kappa / 2.0,
    'noise_loglog_slope': slope_noise,
    'figures': [
        'figures/fig_arrival_tomography.pdf',
        'figures/fig_short_time_scaling.pdf',
        'figures/fig_error_balance.pdf',
        'figures/fig_noise_stability.pdf',
    ],
}

checks = {
    'minimal_count_matches_parameter_count': measurement_count == parameter_count,
    'algebraic_inverse_below_tolerance': max(alg_residuals.values()) < 1e-12,
    'volume_identity_below_tolerance': volume_residual < 1e-12,
    'freezing_exponent_is_quadratic': abs(slope_freeze - 2.0) < 0.02,
    'noise_exponent_is_linear': abs(slope_noise - 1.0) < 0.02,
    'constant_scale_is_invisible': constant_scale_density_residual < 1e-14,
    'nonconstant_scale_is_detected': nonconstant_scale_density_gap > 1e-4,
    'global_distance_ratio_bound': maximum_distance_ratio_violation < 2e-14,
    'global_distance_uniform_bound': maximum_distance_error
    <= relative_radius * directed_diameter + 2e-14,
    'finite_profile_constant_is_four': abs(profile_weight_constant - 4.0) < 2e-14,
}
summary['checks'] = checks
summary['all_checks_passed'] = all(checks.values())
OUT.write_text(json.dumps(summary, indent=2), encoding='utf-8')
print(json.dumps(summary, indent=2))
if not summary['all_checks_passed']:
    raise SystemExit('verification failed')

